Surface Simplification using Intrinsic Error Metrics

This paper describes a method for fast simplification of surface meshes. Whereas past methods focus on visual appearance, our goal is to solve equations on the surface. Hence, rather than approximate the extrinsic geometry, we construct a coarse intrinsic triangulation of the input domain. In the spirit of the quadric error metric (QEM), we perform greedy decimation while agglomerating global information about approximation error. In lieu of extrinsic quadrics, however, we store intrinsic tangent vectors that track how far curvature "drifts" during simplification. This process also yields a bijective map between the fine and coarse mesh, and prolongation operators for both scalar- and vector-valued data. Moreover, we obtain hard guarantees on element quality via intrinsic retriangulation - a feature unique to the intrinsic setting. The overall payoff is a "black box" approach to geometry processing, which decouples mesh resolution from the size of matrices used to solve equations. We show how our method benefits several fundamental tasks, including geometric multigrid, all-pairs geodesic distance, mean curvature flow, geodesic Voronoi diagrams, and the discrete exponential map.

==> figures/convert_pdf_to_png.sh <==
for file in *.pdf; do
    echo "$file" 
    file_png=$(echo "${file}" | sed "s/.pdf/.jpg/g")
    echo "$file_png"
    convert -background white -alpha remove -alpha off -density 1200 $file $file_png 
done


==> figures/convertall.sh <==
convert MethodOverview.png -background white -alpha remove -alpha off -quality 1200 MethodOverview.jpg
convert aniso_cactus.png -background white -alpha remove -alpha off -quality 1200 aniso_cactus.jpg
convert bake_texture.png -background white -alpha remove -alpha off -quality 1200 bake_texture.jpg
convert barycentric_points.png -background white -alpha remove -alpha off -quality 1200 barycentric_points.jpg
convert bijective_shell.png -background white -alpha remove -alpha off -quality 1200 bijective_shell.jpg
convert candle_adaptive.png -background white -alpha remove -alpha off -quality 1200 candle_adaptive.jpg
convert capsules.png -background white -alpha remove -alpha off -quality 1200 capsules.jpg
convert cetm_vertex_removal.png -background white -alpha remove -alpha off -quality 1200 cetm_vertex_removal.jpg
convert change_angular_coords.png -background white -alpha remove -alpha off -quality 1200 change_angular_coords.jpg
convert cloth_poisson.png -background white -alpha remove -alpha off -quality 1200 cloth_poisson.jpg
convert cone-triangle.png -background white -alpha remove -alpha off -quality 1200 cone-triangle.jpg
convert constrained_coarsen.png -background white -alpha remove -alpha off -quality 1200 constrained_coarsen.jpg
convert cost_accuracy.png -background white -alpha remove -alpha off -quality 1200 cost_accuracy.jpg
convert cotan_angles.png -background white -alpha remove -alpha off -quality 1200 cotan_angles.jpg
convert cotan_on_boundary_face.png -background white -alpha remove -alpha off -quality 1200 cotan_on_boundary_face.jpg
convert cotan_on_face.png -background white -alpha remove -alpha off -quality 1200 cotan_on_face.jpg
convert curvature_distribution.png -background white -alpha remove -alpha off -quality 1200 curvature_distribution.jpg
convert dev_remesh.png -background white -alpha remove -alpha off -quality 1200 dev_remesh.jpg
convert different_mixture_weights.png -background white -alpha remove -alpha off -quality 1200 different_mixture_weights.jpg
convert distortion_measures.png -background white -alpha remove -alpha off -quality 1200 distortion_measures.jpg
convert distortion_measures_many_faces.png -background white -alpha remove -alpha off -quality 1200 distortion_measures_many_faces.jpg
convert edge_angles.png -background white -alpha remove -alpha off -quality 1200 edge_angles.jpg
convert edge_angles_self_edge.png -background white -alpha remove -alpha off -quality 1200 edge_angles_self_edge.jpg
convert edge_cases.png -background white -alpha remove -alpha off -quality 1200 edge_cases.jpg
convert edge_flip.png -background white -alpha remove -alpha off -quality 1200 edge_flip.jpg
convert edge_flip_barycentric.png -background white -alpha remove -alpha off -quality 1200 edge_flip_barycentric.jpg
convert edge_flip_legacy.png -background white -alpha remove -alpha off -quality 1200 edge_flip_legacy.jpg
convert edge_onering_map.png -background white -alpha remove -alpha off -quality 1200 edge_onering_map.jpg
convert exponential_map.png -background white -alpha remove -alpha off -quality 1200 exponential_map.jpg
convert extrinsic_remeshing.png -background white -alpha remove -alpha off -quality 1200 extrinsic_remeshing.jpg
convert extrinsic_vertex_removal.png -background white -alpha remove -alpha off -quality 1200 extrinsic_vertex_removal.jpg
convert gaussian_curvature.png -background white -alpha remove -alpha off -quality 1200 gaussian_curvature.jpg
convert geodesic_coarse_approx.png -background white -alpha remove -alpha off -quality 1200 geodesic_coarse_approx.jpg
convert geodesic_curvature.png -background white -alpha remove -alpha off -quality 1200 geodesic_curvature.jpg
convert geodesic_terrain.png -background white -alpha remove -alpha off -quality 1200 geodesic_terrain.jpg
convert ice_can.png -background white -alpha remove -alpha off -quality 1200 ice_can.jpg
convert intrinsic_cube.png -background white -alpha remove -alpha off -quality 1200 intrinsic_cube.jpg
convert intrinsic_flat.png -background white -alpha remove -alpha off -quality 1200 intrinsic_flat.jpg
convert jacobian_distortion.png -background white -alpha remove -alpha off -quality 1200 jacobian_distortion.jpg
convert joker_hat.png -background white -alpha remove -alpha off -quality 1200 joker_hat.jpg
convert local_delaunay_condition.png -background white -alpha remove -alpha off -quality 1200 local_delaunay_condition.jpg
convert many_intrinsic_triangulations.png -background white -alpha remove -alpha off -quality 1200 many_intrinsic_triangulations.jpg
convert mcf.png -background white -alpha remove -alpha off -quality 1200 mcf.jpg
convert memory_transport_cost.png -background white -alpha remove -alpha off -quality 1200 memory_transport_cost.jpg
convert memoryless_comparison.png -background white -alpha remove -alpha off -quality 1200 memoryless_comparison.jpg
convert memoryless_comparison_edge_cases.png -background white -alpha remove -alpha off -quality 1200 memoryless_comparison_edge_cases.jpg
convert memoryless_transport_cost.png -background white -alpha remove -alpha off -quality 1200 memoryless_transport_cost.jpg
convert mg_hierarchy_highres.png -background white -alpha remove -alpha off -quality 1200 mg_hierarchy_highres.jpg
convert one_form_prolongation.png -background white -alpha remove -alpha off -quality 1200 one_form_prolongation.jpg
convert parallel_transport.png -background white -alpha remove -alpha off -quality 1200 parallel_transport.jpg
convert parallel_transport_coeff.png -background white -alpha remove -alpha off -quality 1200 parallel_transport_coeff.jpg
convert remesh_better_quality.png -background white -alpha remove -alpha off -quality 1200 remesh_better_quality.jpg
convert remeshing.png -background white -alpha remove -alpha off -quality 1200 remeshing.jpg
convert remove_boundary_vertex.png -background white -alpha remove -alpha off -quality 1200 remove_boundary_vertex.jpg
convert remove_ear_non_bijective.png -background white -alpha remove -alpha off -quality 1200 remove_ear_non_bijective.jpg
convert remove_ear_vertex.png -background white -alpha remove -alpha off -quality 1200 remove_ear_vertex.jpg
convert representative.png -background white -alpha remove -alpha off -quality 1200 representative.jpg
convert robust_mg.png -background white -alpha remove -alpha off -quality 1200 robust_mg.jpg
convert runtime.png -background white -alpha remove -alpha off -quality 1200 runtime.jpg
convert self_edge.png -background white -alpha remove -alpha off -quality 1200 self_edge.jpg
convert small_K.png -background white -alpha remove -alpha off -quality 1200 small_K.jpg
convert teaser.png -background white -alpha remove -alpha off -quality 1200 teaser.jpg
convert terrible_tri.png -background white -alpha remove -alpha off -quality 1200 terrible_tri.jpg
convert thingi10k.png -background white -alpha remove -alpha off -quality 1200 thingi10k.jpg
convert transport_cost.png -background white -alpha remove -alpha off -quality 1200 transport_cost.jpg
convert vertex_removal_barycentric.png -background white -alpha remove -alpha off -quality 1200 vertex_removal_barycentric.jpg
convert vertex_removal_barycentric_triangular.png -background white -alpha remove -alpha off -quality 1200 vertex_removal_barycentric_triangular.jpg
convert vertex_tangent_space.png -background white -alpha remove -alpha off -quality 1200 vertex_tangent_space.jpg
convert vertex_types.png -background white -alpha remove -alpha off -quality 1200 vertex_types.jpg
convert voronoi.png -background white -alpha remove -alpha off -quality 1200 voronoi.jpg

